Improved active output selection strategy for noisy environments

The test bench time needed for model-based calibration can be reduced with active learning methods for test design. This paper presents an improved strategy for active output selection. This is the task of learning multiple models in the same input dimensions and suits the needs of calibration tasks. Compared to an existing strategy, we take into account the noise estimate, which is inherent to Gaussian processes. The method is validated on three different toy examples. The performance compared to the existing best strategy is the same or better in each example. In a best case scenario, the new strategy needs at least 10% less measurements compared to all other active or passive strategies. Further efforts will evaluate the strategy on a real-world application. Moreover, the implementation of more sophisticated active-learning strategies for the query placement will be realized.

==> doiDeleter.m <==
% fid = fopen('Copy_of_Quellen.bib');
% tline = fgetl(fid);
% while ischar(tline)
%     disp(tline)
%     tline = fgetl(fid);
% end
% fclose(fid);
% 'Now just modify that to open 2 files, and add a line counter then break
% after you've transferred x of them (untested)
copySource = 'VO4-normalized_learner.bib';
source = 'VO4-normalized_learner_copy.bib';
destination = 'VO4-normalized_learner.bib';
copyfile(copySource, source);

goodLines = {
    'author ', ...
    'title ', ...
    'booktitle ', ...
    'year ', ...
    'publisher ', ...
    'address ', ...
    'edition ', ...
    'journal ', ...
    'school ', ...
    'institution ', ...
    'volume ', ...
    'editor '
    };

fin = fopen(source);
fout = fopen(destination, 'wt');
tline = fgetl(fin);
count = 0;
while ischar(tline)
    
    disp(tline)
    
    isDocClassOpen = contains(tline, '@');
    isDocClassClose = all(tline == '}');
%     if isDocClassOpen
%         curlyOpen = strfind(tline, '{');
%         docClass = tline(docClassOpen(1)+1:curlyOpen(1)-1);
%         
%     end
    
    hasGoodLines = contains(tline, goodLines);
    isEmptyLine = isempty(tline);
    if hasGoodLines || isEmptyLine || isDocClassOpen || isDocClassClose
%         regexprep
%         
        fprintf(fout, '%s\n', tline);
    end
    
    tline = fgetl(fin);
    
    count = count + 1;
end
fclose(fin);
fclose(fout);
